Differentiable Functional Program Interpreters

Programming by Example (PBE) is the task of inducing computer programs from input-output examples. It can be seen as a type of machine learning where the hypothesis space is the set of legal programs in some programming language. Recent work on differentiable interpreters relaxes the discrete space of programs into a continuous space so that search over programs can be performed using gradient-based optimization. While conceptually powerful, so far differentiable interpreter-based program synthesis has only been capable of solving very simple problems. In this work, we study modeling choices that arise when constructing a differentiable programming language and their impact on the success of synthesis. The main motivation for the modeling choices comes from functional programming: we study the effect of memory allocation schemes, immutable data, type systems, and built-in control-flow structures. Empirically we show that incorporating functional programming ideas into differentiable programming languages allows us to learn much more complex programs than is possible with existing differentiable languages.

==> gen_tables.py <==
#!/usr/bin/env python3

import pandas as pd
from glob import glob
import matplotlib
matplotlib.use("PDF")
import matplotlib.pyplot as plt
from collections import OrderedDict

def rcParams(fontsize = 9, **extra):
    import matplotlib

    matplotlib.rcParams.update({
        "font.size": fontsize,
        "font.family": "serif",
        "font.serif": "computer modern roman",
        "axes.titlesize": "medium",
        "xtick.labelsize": "small",
        "ytick.labelsize": "small",
        "legend.fontsize": "medium",
        "text.usetex": True,
        "text.latex.unicode": True,
        "savefig.bbox": "tight",
        "savefig.pad_inches": 0.05
    })

    matplotlib.rcParams.update(**extra)
rcParams()

HEX = OrderedDict((("yellow", ("#fce94f", "#edd400", "#c4a000")),
                   ("orange", ("#fcaf3e", "#f57900", "#ce5c00")),
                   ("brown",  ("#e9b96e", "#c17d11", "#8f5902")),
                   ("green",  ("#8ae234", "#73d216", "#4e9a06")),
                   ("blue",   ("#729fcf", "#3465a4", "#204a87")),
                   ("purple", ("#ad7fa8", "#75507b", "#5c3566")),
                   ("red",    ("#ef2929", "#cc0000", "#a40000")),
                   ("grey",   ("#eeeeec", "#d3d7cf", "#babdb6")),
                   ("black",  ("#888a85", "#555753", "#2e3436"))))

ALL = [HEX[color][i] for i in range(3) for color in HEX]

LOOPY_CONFIGS = [
    'fp_cmb_len132_eta0_seeds012_ep-20161029-1124-9b2cc51b',
    'fp_cmbmutclr_len132_eta0_seeds-20161101-2005-f2555b70',
    'fp_cmbunt_len132_eta0_seeds012-20161029-1125-8a5f25fe',
    'fp_cmbuntmutclr_len132_eta0_se-20161101-2005-83a629e0',
    'fp_asmloop_len132_eta0_seeds01-20161031-1801-b93e057a',
]

NUM_RESTARTS = 300.0

STRAIGHT_LINE_DUPK = [
    'fp_cmb_len0010_eta0_seeds012_e-20161027-2130-db40f008', # cmb
    'fp_cmbunt_len0010_eta0_seeds01-20161027-2131-79eb0795', # cmbunt
    'fp_cmbmutclr_len0010_eta0_seed-20161101-1920-b79473b6', # cmbmut
    'fp_cmbuntmutclr_len0010_eta0_s-20161101-1920-83810591', # cmbuntmut
    'fp_asm_len11_tStep11_eta0_seed-20161028-1547-3de81046', # asm
    'fp_asm_len11_tStep11_eta0_seed-20161030-1839-1a753864', # asmfxa
    'fp_asmloop_len0011_eta0_seeds0-20161031-1807-1dc180dd', # asmloop
]

STRAIGHT_LINE_GETK = [
    'fp_cmb_len0010_eta0_seeds012_e-20161027-2243-720d0cb0', # cmb
    'fp_cmbunt_len0010_eta0_seeds01-20161027-2244-1430c91b', # c_bunt
    'fp_cmbmutclr_len0010_eta0_seed-20161101-1920-d3c973d0', # cmbmut
    'fp_cmbuntmutclr_len0010_eta0_s-20161101-1921-1c8e1e09', # cmbuntmut
    'fp_asm_len11_tStep11_eta0_seed-20161028-1618-59244dda', # asm
    'fp_asm_len11_tStep11_eta0_seed-20161030-1927-52016ec7', # asmfxa
    'fp_asmloop_len0011_eta0_seeds0-20161031-1808-f41d0876', # asmloop
]

FIGURE_SIZE = (10, 4)

STRAIGHT_LINE_MODELS = [
    'Combinator', 
    'Combinator (untyped)', 
    'Combinator (mutable)', 
    'Combinator (mutable, untyped)', 
    'Assembly', 
    'Assembly (asmfxa)', 
    'Assembly (asmloop)',
]

STRAIGHT_LINE_MODELS_SHORT = [
    'cmb',
    'cmbunt',
    'cmbmut',
    'cmbuntmut',
    'asm',
    'asmfxa',
    'asmloop',
]

LOOPY_SIMPLE_CONFIGS_CMB = [
    'fp_cmb_len020_eta0_seeds012_ex-20161029-0059-fcea21c7', # cmb
    'fp_cmbunt_len020_eta0_seeds012-20161029-0059-5ec1fafb', # cmbunt
    'fp_cmbmut_len020_eta0_seeds012-20161101-1921-5664f277', # cmbmut
    'fp_cmbuntmut_len020_eta0_seeds-20161101-1921-cb2e96b8', # cmbuntmut
]

LOOPY_SIMPLE_CONFIGS_ASM = [
    'fp_asm_len6_reg3_time18_eta0_s-20161028-1332-776f096f', # asm
    'fp_asm_len6_reg3_time18_eta0_s-20161030-1953-c521b1bd', # asmfxa
    'fp_asmloop_len020_eta0_seeds01-20161031-1716-f3929322', # asmloop
]

LOOPY_SIMPLE_BENCHS = [
    'len',
    'rev',
    'sum',
]

def load_l2_data():
    data = pd.read_csv('nfp_experiments/l2.csv')
    return set(data['name'][data['runtime'].notnull()])

L2_SOLVED = load_l2_data()

def write_loopy():
    acc = []
    for c in LOOPY_CONFIGS:
        t = pd.read_csv('nfp_experiments/' + c + '.csv')
        t['acc'] = t['accurateNum'] / NUM_RESTARTS
        acc.append(t['acc'].values)

    data = pd.DataFrame(data=acc, columns=t['name']).T
    
    table = r'''
\newcolumntype{.}{D{.}{.}{3.2}}
\makeatletter
\newcolumntype{Z}[3]{>{\mathversion{nxbold}\DC@{#1}{#2}{#3}}c<{\DC@end}}
\makeatother
    '''
    table += r'''\begin{tabular}{%s}''' % ('l' + '.' * len(data.T))
    table += r'''
\toprule
\multicolumn{1}{l}{Program} & \multicolumn{1}{r}{\cmbName} & \multicolumn{1}{r}{\cmbmutName} & \multicolumn{1}{r}{\cmbuntName} & \multicolumn{1}{r}{\cmbuntmutName} & \multicolumn{1}{r}{\asmloopName} \\
\midrule
    '''
    for bench in data.index:
        if bench == 'revInterleave':
            continue
        bench_name = bench
        #Late renaming of this example:
        if bench == "getK":
            bench_name = "getIdx"
        if bench in L2_SOLVED:
            table += r'$\text{%s}^*$ & ' % bench_name
        else:
            table += '%s & ' % bench_name
        i = 0
        for val in data.ix[bench]:
            if val == max(data.ix[bench]):
                table += r'\multicolumn{1}{Z{.}{.}{3.2}}{'
            table += '%3.2f' % (val * 100)
            if val == max(data.ix[bench]):
                table += '}'
            
            if i < len(data.ix[bench]) - 1:
                table += ' & '
            i += 1
        table += ' \\\\\n'
    
    table += r'''
\bottomrule
\end{tabular}
    '''
    
    with open('loopy_tbl.tex', 'w') as f:
        f.write(table)


def write_loopy_simple():
    acc = []
    for c in LOOPY_SIMPLE_CONFIGS_CMB:
        t = pd.read_csv('nfp_experiments/' + c + '.csv')
        t['acc'] = t['accurateNum'] / NUM_RESTARTS
        acc.append(t['acc'][t['name'].isin(LOOPY_SIMPLE_BENCHS)].values)
    for c in LOOPY_SIMPLE_CONFIGS_ASM:
        t = pd.read_csv('nfp_experiments/' + c + '.csv')
        t['acc'] = t['accurateNum'] / NUM_RESTARTS
        acc.append(t['acc'][t['name'].isin(LOOPY_SIMPLE_BENCHS)].values)

    global data 
    data = pd.DataFrame(data=acc, columns=t['name']).T
    
    table = r'''
\newcolumntype{.}{D{.}{.}{3.2}}
\makeatletter
\newcolumntype{Z}[3]{>{\mathversion{nxbold}\DC@{#1}{#2}{#3}}c<{\DC@end}}
\makeatother
    '''
    table += r'''\begin{tabular}{%s}''' % ('l' + '.' * len(data.T))
    table += r'''
\toprule
\multicolumn{1}{l}{Program} & \multicolumn{1}{r}{\cmbName} & \multicolumn{1}{r}{\cmbmutName} & \multicolumn{1}{r}{\cmbuntName} & \multicolumn{1}{r}{\cmbuntmutName} & \multicolumn{1}{r}{\asmName} & \multicolumn{1}{r}{\asmfxaName} & \multicolumn{1}{r}{\asmloopName} \\
\midrule
    '''
    for bench in data.index:
        table += '%s & ' % bench
        i = 0
        for val in data.ix[bench]:
            if val == max(data.ix[bench]):
                table += r'\multicolumn{1}{Z{.}{.}{3.2}}{'
            table += '%3.2f' % (val * 100)
            if val == max(data.ix[bench]):
                table += '}'
            
            if i < len(data.ix[bench]) - 1:
                table += ' & '
            i += 1
        table += ' \\\\\n'
    
    table += r'''
\bottomrule
\end{tabular}
    '''
    
    with open('loopy_simple_tbl.tex', 'w') as f:
        f.write(table)
    

def write_straight_line():
    acc_dupk = []
    for c in STRAIGHT_LINE_DUPK:
        t = pd.read_csv('nfp_experiments/' + c + '.csv')
        t['acc'] = t['accurateNum'] / NUM_RESTARTS
        acc_dupk.append(t['acc'].values)
        
    acc_getk = []
    for c in STRAIGHT_LINE_GETK:
        t = pd.read_csv('nfp_experiments/' + c + '.csv')
        t['acc'] = t['accurateNum'] / NUM_RESTARTS
        acc_getk.append(t['acc'].values)
        
    global dupk_data 
    dupk_data = pd.DataFrame(data=acc_dupk, columns=t['name'])
    
    global getk_data 
    getk_data = pd.DataFrame(data=acc_getk, columns=t['name'])
    
    fig = plt.figure(figsize=FIGURE_SIZE)
    ax = fig.add_subplot(1,2,1)
    ax.set_xlim([1, 8])
    ax.set_ylim([0, 1.05])
    ax.set_title('DupK')
    ax.set_xlabel('k')
    ax.set_ylabel('Accuracy')

    args = {
        'linewidth' : 1.5,
        'color' : HEX['blue'][2],
    }
    ax.plot(dupk_data.ix[0].values, label='Combinator', linestyle='solid', **args)
    ax.plot(dupk_data.ix[1].values, label='Combinator (untyped)', linestyle='dashed', **args)
    ax.plot(dupk_data.ix[2].values, label='Combinator (mutable)', linestyle='dotted', **args)
    ax.plot(dupk_data.ix[3].values, label='Combinator (mutable, untyped)', linestyle='dashdot', **args)

    args['color'] = HEX['green'][2]
    ax.plot(dupk_data.ix[4].values, label='Assembly', linestyle='dotted', **args)
    ax.plot(dupk_data.ix[5].values, label='Assembly (immutable)', linestyle='solid', **args)
    
    ax = fig.add_subplot(1,2,2)
    ax.set_xlim([1, 8])
    ax.set_ylim([0, 1.05])
    ax.set_title('GetK')
    ax.set_xlabel('k')

    args = {
        'linewidth' : 1.5,
        'color' : HEX['blue'][2],
    }
    ax.plot(getk_data.ix[0].values, label='Combinator', linestyle='solid', **args)
    ax.plot(getk_data.ix[1].values, label='Combinator (untyped)', linestyle='dashed', **args)
    ax.plot(getk_data.ix[2].values, label='Combinator (mutable)', linestyle='dotted', **args)
    ax.plot(getk_data.ix[3].values, label='Combinator (mutable, untyped)', linestyle='dashdot', **args)

    args['color'] = HEX['green'][2]
    ax.plot(getk_data.ix[4].values, label='Assembly', linestyle='dotted', **args)
    ax.plot(getk_data.ix[5].values, label='Assembly (immutable)', linestyle='solid', **args)

    ax.legend(loc='best')
    fig.savefig('straight_line_plot.pdf')
    
    for row, m in zip(getk_data.index, STRAIGHT_LINE_MODELS_SHORT):
        with open("nfp_experiments/getK_%s.data" % m, 'w') as f:
            for k in range(0, len(getk_data.ix[row].values)):
                f.write("%d %f\n" % (k + 1, getk_data.ix[row].values[k]))

    for row, m in zip(dupk_data.index, STRAIGHT_LINE_MODELS_SHORT):
        with open("nfp_experiments/dupK_%s.data" % m, 'w') as f:
            for k in range(0, len(dupk_data.ix[row].values)):
                f.write("%d %f\n" % (k + 1, dupk_data.ix[row].values[k]))

if __name__ == '__main__':
    write_straight_line()
    write_loopy()
    write_loopy_simple()

